Coloring count cones of planar graphs

For a plane near-triangulation $G$ with the outer face bounded by a cycle $C$, let $n^\star_G$ denote the function that to each $4$-coloring $\psi$ of $C$ assigns the number of ways $\psi$ extends to a $4$-coloring of $G$. The block-count reducibility argument (which has been developed in connection with attempted proofs of the Four Color Theorem) is equivalent to the statement that the function $n^\star_G$ belongs to a certain cone in the space of all functions from $4$-colorings of $C$ to real numbers. We investigate the properties of this cone for $|C|=5$, formulate a conjecture strengthening the Four Color Theorem, and present evidence supporting this conjecture.

==> anc/proof_verification.cpp <==
// 
// Coloring count cones of planar graphs
//     Zdenek Dvorak and Bernard Lidicky
//
// This program is checking the proof of Lemma 4.3 in the paper.
// 
//
// Sample of the proof is below
// It is quiteself-explanatory. Things like ABAB denote coloring of 'the outer face'. 
// Colors used are A,B,C
//
/*
2.1: AA
rotate(2.1) -> 2.1
flip(2.1) -> 2.1
3.1: ABC
rotate(3.1) -> 3.1
flip(3.1) -> 3.1
4.1: ABAB + ABBA
4.2: AABB + ABAB
4.3: AAAA + AABB
4.4: AAAA + ABBA
rotate(4.1) -> 4.2
flip(4.1) -> 4.1
rotate(4.2) -> 4.1
flip(4.2) -> 4.2
rotate(4.3) -> 4.4
flip(4.3) -> 4.3
rotate(4.4) -> 4.3
flip(4.4) -> 4.4
5.1: AAABC + AABAC + AABCA
5.2: AABCA + ABACA + ABCAA
5.3: ABCAA + ABCBB + ABCCC
5.4: ABAAC + ABBBC + ABCCC
5.5: AAABC + ABBBC + ABBCB
5.6: ABACA + ABBCB + ABCAA + ABCBB
5.7: AABAC + ABAAC + ABCBB + ABCCC
5.8: ABAAC + ABACA + ABBBC + ABBCB
5.9: AAABC + AABAC + ABBCB + ABCBB
5.10: AABAC + AABCA + ABAAC + ABACA
5.11: AAABC + AABCA + ABBBC + ABCAA + ABCCC
rotate(5.1) -> 5.2
flip(5.1) -> 5.3
rotate(5.2) -> 5.3
flip(5.2) -> 5.2
rotate(5.3) -> 5.4
flip(5.3) -> 5.1
rotate(5.4) -> 5.5
flip(5.4) -> 5.5
rotate(5.5) -> 5.1
flip(5.5) -> 5.4
rotate(5.6) -> 5.7
flip(5.6) -> 5.10
rotate(5.7) -> 5.8
flip(5.7) -> 5.9
rotate(5.8) -> 5.9
flip(5.8) -> 5.8
rotate(5.9) -> 5.10
flip(5.9) -> 5.7
rotate(5.10) -> 5.6
flip(5.10) -> 5.6
rotate(5.11) -> 5.11
...
flip(7.1519) -> 7.1523
combine 3.1 and 7.4278 over 2-cut -> 6.7 + 6.9 + 5 * 6.10 + 5 * 6.20 + 6.21 + 6.25 + 6.26 + 3 * 6.31 + 8 * 6.32 + 6.33 + 2 * 6.42
rotate(7.16519) -> 7.16520
...
7.2062: 2 * AAAAABC + AAAABAC + AAAABCA + 2 * AAABAAC + 2 * AAABBBC + 4 * AAABCAA + 2 * AAABCBB + 4 * AAABCCC + 4 * AABAAAC + 4 * AABABBC + 4 * AABACAA
    + 4 * AABACCC + 2 * AABBABC + 2 * AABBACB + AABBBAC + AABBBCA + AABBCAB + 3 * AABBCBA + 6 * AABCAAA + 2 * AABCABB + 2 * AABCACC + 2 * AABCBAB + 4 * AA
BCBBA + 2 * AABCCAC + 2 * AABCCCA + 2 * ABAAAAC + 3 * ABAABBC + 3 * ABAABCB + ABAACAA + ABAACBB + ABAACCC + 4 * ABABACB + 2 * ABABBCA + 2 * ABABCAB + 4
...
 combine 8.536 and 7.17383 over 4-cut -> 12685137540/2528154373 * 7.4 + 31546979540/252
 8154373 * 7.24 + 534715214/2528154373 * 7.26 + 15279612864/2528154373 * 7.28 + 2653084
 2768/2528154373 * 7.47 + 44979036/2528154373 * 7.51 + 1123570862/2528154373 * 7.53 + 1
 509879762/2528154373 * 7.64 + 33766086970/2528154373 * 7.66 + 10239191024/2528154373 *
 7.71 + 4886224404/2528154373 * 7.75 + 5610378458/2528154373 * 7.80 + 33666562404/2528
 154373 * 7.88 + 1447751880/2528154373 * 7.98 + 957232102/2528154373 * 7.141 + 24434537
 8/2528154373 * 7.147 + 2276624530/2528154373 * 7.178 + 4282075440/2528154373 * 7.182 +
 630957628/2528154373 * 7.217 + 114983092/2528154373 * 7.265 + 907024519/2528154373 * 
 7.441 + 29261161206/2528154373 * 7.606 + 35035350628/2528154373 * 7.719 + 1164603793/2
 528154373 * 7.823 + 114276436/2528154373 * 7.836 + 748696980/2528154373 * 7.1339 + 713
 917710/2528154373 * 7.1480 + 51677704/2528154373 * 7.2516 + 2687108016/2528154373 * 7.
 3295 + 26061136/2528154373 * 7.4263 + 3817725030/2528154373 * 7.4401 + 777733992/25281
 54373 * 7.4912 + 1082024440/2528154373 * 7.5214 + 900736700/2528154373 * 7.10197 + 683
 83950/2528154373 * 7.14307 + 212448422/2528154373 * 7.20191    
 
*/


// 

#include <iostream>
#include <vector>
#include <queue>
#include <stack>
#include <string>
#include <fstream>
#include <sstream>
#include <assert.h>
#include <algorithm>
#include <unordered_set>
#include <cmath>

//#include <boost/multiprecision/cpp_int.hpp>

//   OLD version
//   g++ proof_verification.cpp -std=c++11 -O3
//#define USE_GMP

//#ifdef USE_GMP
//#include <gmp.h>
//  g++ proof_verification.cpp -std=c++11 -lgmp
// g++-mp-7 proof_verification.cpp -std=c++11 -lgmp
//typedef mpz_t long_integer;
//#else
//#endif

//#include <boost/multiprecision/cpp_int.hpp>
typedef __int128 long_integer;

using namespace std;

//using boost::multiprecision::cpp_int;
//using namespace boost::multiprecision;

//typedef int512_t long_integer;

//#define long_integer int512_t

//long_integer  test;





const int max_str_patterns_len = 9; // maximum length of pattern
//const int max_entry_in_extensions = 7;

const int MAX_LEN = 1000;



/*
 * http://stackoverflow.com/a/25115163
 */
std::ostream& operator<<(std::ostream& os, const long_integer i) noexcept
{
    std::ostream::sentry s(os);
    if (s) {
        long_integer tmp = i < long_integer(0) ? -i : i;
        char buffer[128];
        char *d = std::end(buffer);
        do {
            --d;
            *d = "0123456789"[(int)(tmp % 10)];
            tmp /= 10;
        } while (tmp != long_integer(0));
        if (i < long_integer(0)) {
            --d;
            *d = '-';
        }
        int len = std::end(buffer) - d;
        if (os.rdbuf()->sputn(d, len) != len) {
            os.setstate(std::ios_base::badbit);
        }
    }
    return os;
}



vector<vector<string> > str_patterns={
    { },    
    { },    
    {"AA"},
    {"ABC"},
    {"AAAA" , "AABB" , "ABAB" , "ABBA" },
    {"AAABC" , "AABAC" , "AABCA" , "ABAAC" , "ABACA" , "ABBBC" , "ABBCB" , "ABCAA" , "ABCBB" , "ABCCC" },
    {"AAAAAA" , "AAAABB" , "AAABAB" , "AAABBA" , "AABAAB" , "AABABA" , "AABBAA" , "AABBBB" , "AABBCC" , "AABCBC" , "AABCCB" , "ABAAAB" , "ABAABA" , "ABABAA" , "ABABBB" , "ABABCC" , "ABACBC" , "ABACCB" , "ABBAAA" , "ABBABB" , "ABBACC" , "ABBBAB" , "ABBBBA" , "ABBCAC" , "ABBCCA" , "ABCABC" , "ABCACB" , "ABCBAC" , "ABCBCA" , "ABCCAB" , "ABCCBA" },
    {"AAAAABC" , "AAAABAC" , "AAAABCA" , "AAABAAC" , "AAABACA" , "AAABBBC" , "AAABBCB" , "AAABCAA" , "AAABCBB" , "AAABCCC" , "AABAAAC" , "AABAACA" , "AABABBC" , "AABABCB" , "AABACAA" , "AABACBB" , "AABACCC" , "AABBABC" , "AABBACB" , "AABBBAC" , "AABBBCA" , "AABBCAB" , "AABBCBA" , "AABCAAA" , "AABCABB" , "AABCACC" , "AABCBAB" , "AABCBBA" , "AABCCAC" , "AABCCCA" , "ABAAAAC" , "ABAAACA" , "ABAABBC" , "ABAABCB" , "ABAACAA" , "ABAACBB" , "ABAACCC" , "ABABABC" , "ABABACB" , "ABABBAC" , "ABABBCA" , "ABABCAB" , "ABABCBA" , "ABACAAA" , "ABACABB" , "ABACACC" , "ABACBAB" , "ABACBBA" , "ABACCAC" , "ABACCCA" , "ABBAABC" , "ABBAACB" , "ABBABAC" , "ABBABCA" , "ABBACAB" , "ABBACBA" , "ABBBAAC" , "ABBBACA" , "ABBBBBC" , "ABBBBCB" , "ABBBCAA" , "ABBBCBB" , "ABBBCCC" , "ABBCAAB" , "ABBCABA" , "ABBCBAA" , "ABBCBBB" , "ABBCBCC" , "ABBCCBC" , "ABBCCCB" , "ABCAAAA" , "ABCAABB" , "ABCAACC" , "ABCABAB" , "ABCABBA" , "ABCACAC" , "ABCACCA" , "ABCBAAB" , "ABCBABA" , "ABCBBAA" , "ABCBBBB" , "ABCBBCC" , "ABCBCBC" , "ABCBCCB" , "ABCCAAC" , "ABCCACA" , "ABCCBBC" , "ABCCBCB" , "ABCCCAA" , "ABCCCBB" , "ABCCCCC" },
    {"AAAAAAAA" , "AAAAAABB" , "AAAAABAB" , "AAAAABBA" , "AAAABAAB" , "AAAABABA" , "AAAABBAA" , "AAAABBBB" , "AAAABBCC" , "AAAABCBC" , "AAAABCCB" , "AAABAAAB" , "AAABAABA" , "AAABABAA" , "AAABABBB" , "AAABABCC" , "AAABACBC" , "AAABACCB" , "AAABBAAA" , "AAABBABB" , "AAABBACC" , "AAABBBAB" , "AAABBBBA" , "AAABBCAC" , "AAABBCCA" , "AAABCABC" , "AAABCACB" , "AAABCBAC" , "AAABCBCA" , "AAABCCAB" , "AAABCCBA" , "AABAAAAB" , "AABAAABA" , "AABAABAA" , "AABAABBB" , "AABAABCC" , "AABAACBC" , "AABAACCB" , "AABABAAA" , "AABABABB" , "AABABACC" , "AABABBAB" , "AABABBBA" , "AABABCAC" , "AABABCCA" , "AABACABC" , "AABACACB" , "AABACBAC" , "AABACBCA" , "AABACCAB" , "AABACCBA" , "AABBAAAA" , "AABBAABB" , "AABBAACC" , "AABBABAB" , "AABBABBA" , "AABBACAC" , "AABBACCA" , "AABBBAAB" , "AABBBABA" , "AABBBBAA" , "AABBBBBB" , "AABBBBCC" , "AABBBCBC" , "AABBBCCB" , "AABBCAAC" , "AABBCACA" , "AABBCBBC" , "AABBCBCB" , "AABBCCAA" , "AABBCCBB" , "AABBCCCC" , "AABCAABC" , "AABCAACB" , "AABCABAC" , "AABCABCA" , "AABCACAB" , "AABCACBA" , "AABCBAAC" , "AABCBACA" , "AABCBBBC" , "AABCBBCB" , "AABCBCAA" , "AABCBCBB" , "AABCBCCC" , "AABCCAAB" , "AABCCABA" , "AABCCBAA" , "AABCCBBB" , "AABCCBCC" , "AABCCCBC" , "AABCCCCB" , "ABAAAAAB" , "ABAAAABA" , "ABAAABAA" , "ABAAABBB" , "ABAAABCC" , "ABAAACBC" , "ABAAACCB" , "ABAABAAA" , "ABAABABB" , "ABAABACC" , "ABAABBAB" , "ABAABBBA" , "ABAABCAC" , "ABAABCCA" , "ABAACABC" , "ABAACACB" , "ABAACBAC" , "ABAACBCA" , "ABAACCAB" , "ABAACCBA" , "ABABAAAA" , "ABABAABB" , "ABABAACC" , "ABABABAB" , "ABABABBA" , "ABABACAC" , "ABABACCA" , "ABABBAAB" , "ABABBABA" , "ABABBBAA" , "ABABBBBB" , "ABABBBCC" , "ABABBCBC" , "ABABBCCB" , "ABABCAAC" , "ABABCACA" , "ABABCBBC" , "ABABCBCB" , "ABABCCAA" , "ABABCCBB" , "ABABCCCC" , "ABACAABC" , "ABACAACB" , "ABACABAC" , "ABACABCA" , "ABACACAB" , "ABACACBA" , "ABACBAAC" , "ABACBACA" , "ABACBBBC" , "ABACBBCB" , "ABACBCAA" , "ABACBCBB" , "ABACBCCC" , "ABACCAAB" , "ABACCABA" , "ABACCBAA" , "ABACCBBB" , "ABACCBCC" , "ABACCCBC" , "ABACCCCB" , "ABBAAAAA" , "ABBAAABB" , "ABBAAACC" , "ABBAABAB" , "ABBAABBA" , "ABBAACAC" , "ABBAACCA" , "ABBABAAB" , "ABBABABA" , "ABBABBAA" , "ABBABBBB" , "ABBABBCC" , "ABBABCBC" , "ABBABCCB" , "ABBACAAC" , "ABBACACA" , "ABBACBBC" , "ABBACBCB" , "ABBACCAA" , "ABBACCBB" , "ABBACCCC" , "ABBBAAAB" , "ABBBAABA" , "ABBBABAA" , "ABBBABBB" , "ABBBABCC" , "ABBBACBC" , "ABBBACCB" , "ABBBBAAA" , "ABBBBABB" , "ABBBBACC" , "ABBBBBAB" , "ABBBBBBA" , "ABBBBCAC" , "ABBBBCCA" , "ABBBCABC" , "ABBBCACB" , "ABBBCBAC" , "ABBBCBCA" , "ABBBCCAB" , "ABBBCCBA" , "ABBCAAAC" , "ABBCAACA" , "ABBCABBC" , "ABBCABCB" , "ABBCACAA" , "ABBCACBB" , "ABBCACCC" , "ABBCBABC" , "ABBCBACB" , "ABBCBBAC" , "ABBCBBCA" , "ABBCBCAB" , "ABBCBCBA" , "ABBCCAAA" , "ABBCCABB" , "ABBCCACC" , "ABBCCBAB" , "ABBCCBBA" , "ABBCCCAC" , "ABBCCCCA" , "ABCAAABC" , "ABCAAACB" , "ABCAABAC" , "ABCAABCA" , "ABCAACAB" , "ABCAACBA" , "ABCABAAC" , "ABCABACA" , "ABCABBBC" , "ABCABBCB" , "ABCABCAA" , "ABCABCBB" , "ABCABCCC" , "ABCACAAB" , "ABCACABA" , "ABCACBAA" , "ABCACBBB" , "ABCACBCC" , "ABCACCBC" , "ABCACCCB" , "ABCBAAAC" , "ABCBAACA" , "ABCBABBC" , "ABCBABCB" , "ABCBACAA" , "ABCBACBB" , "ABCBACCC" , "ABCBBABC" , "ABCBBACB" , "ABCBBBAC" , "ABCBBBCA" , "ABCBBCAB" , "ABCBBCBA" , "ABCBCAAA" , "ABCBCABB" , "ABCBCACC" , "ABCBCBAB" , "ABCBCBBA" , "ABCBCCAC" , "ABCBCCCA" , "ABCCAAAB" , "ABCCAABA" , "ABCCABAA" , "ABCCABBB" , "ABCCABCC" , "ABCCACBC" , "ABCCACCB" , "ABCCBAAA" , "ABCCBABB" , "ABCCBACC" , "ABCCBBAB" , "ABCCBBBA" , "ABCCBCAC" , "ABCCBCCA" , "ABCCCABC" , "ABCCCACB" , "ABCCCBAC" , "ABCCCBCA" , "ABCCCCAB" , "ABCCCCBA" }    
};



long_integer gcd(long_integer a, long_integer b) 
{
    long_integer temp;
    while (b > 0) 
    {
        temp = b;
        b = a % b;
        a = temp;
    }
    return a;
}


long_integer lcm(long_integer a, long_integer b)
{
    long_integer temp = gcd(a, b);
    
    return temp ? (a / temp * b) : 0;
}


class fraction
{
    public:
        long_integer numerator;
        long_integer denominator;    
    

    public:
    fraction(long_integer n, long_integer d)
    {
        numerator = n;
        denominator = d;
        assert(d != long_integer(0));
    }

    fraction(long_integer n)
    {
        numerator = n;
        denominator = long_integer(1);
    }

    
    fraction()
    {
        numerator = long_integer(0);
        denominator = long_integer(1);
    }

    fraction(const fraction &f)
    {
        numerator = f.numerator;
        denominator = f.denominator;
    }

    bool is_integer() const
    {
        return (denominator == long_integer(1));
    }

    void simplify()
    {
        long_integer g = gcd(numerator, denominator);
        numerator /= g;
        denominator /= g;
    }
    
    fraction operator+(const fraction& f) const {
        fraction plus;
        
        plus.denominator = lcm(denominator, f.denominator);
        plus.numerator = numerator*(plus.denominator/denominator) + f.numerator*(plus.denominator/f.denominator);
        plus.simplify();
        return plus;
    }    

    fraction operator+=(const fraction& f) {
        long_integer new_denominator = lcm(denominator, f.denominator);
        numerator = numerator*(new_denominator/denominator) + f.numerator*(new_denominator/f.denominator);
        denominator = new_denominator;
        simplify();
        return *this;
    }    


    fraction operator*(const fraction& f) const {
        fraction times;
        long_integer gcd_A = gcd(numerator, f.denominator);
        long_integer gcd_B = gcd(f.numerator, denominator);
        times.numerator = (numerator/gcd_A)*(f.numerator/gcd_B);
        times.denominator = (denominator/gcd_B)*(f.denominator/gcd_A);
        times.simplify();
        return times;
    }    

    fraction operator % (long_integer k) const {
        if (denominator == long_integer(1))
        {
            fraction f(numerator % k, long_integer(1));
            f.simplify();
            return f;
        }
        // Not right!
        return *this;
    }    

    fraction operator / (long_integer k) const {
        fraction f(numerator, denominator*k);
        f.simplify();
        return f;
    }  
    
    bool operator==(const fraction& f) const {
        fraction a(*this);
        fraction b(f);
        a.simplify();
        b.simplify();
        if (a.numerator == b.numerator && a.denominator == b.denominator) return true;
        return false;
    }    

    bool operator!=(const fraction& f) const {
        fraction a(*this);
        fraction b(f);
        a.simplify();
        b.simplify();
        if (a.numerator != b.numerator || a.denominator != b.denominator) 
        {   
            //cerr << "Failed test for " << a << " and " << b << endl; 
            return true;
        }
        return false;
    }    


    fraction operator*(long_integer n) const {
        fraction times;
        times.numerator = numerator*n;
        times.denominator = denominator;
        times.simplify();
        return times;
    } 
    
    fraction operator+(long_integer n) const {
        fraction plus;
        plus.numerator = numerator + denominator*n;
        plus.denominator = denominator;
        plus.simplify();
        return plus;
    }
    
    friend std::ostream& operator<< (std::ostream& stream, const fraction& f) 
    {
        stream << f.numerator;
        if (f.denominator != long_integer(1))
        {
            stream << "/" << f.denominator;
        }
        return stream;
    }
  
    friend fraction stofrac(std::string &s);
    
};

long_integer stoint128(const string &in)
{
    long_integer res = long_integer(0);
    size_t i = 0;
    bool sign = false;
    
    if (in[i] == '-')
    {
        ++i;
        sign = true;
    }
    
    if (in[i] == '+')
    {
        ++i;
    }
    
    for (; i < in.size(); ++i)
    {
        const char c = in[i];
        if (not std::isdigit(c)) 
            throw std::runtime_error(std::string("Non-numeric character: ") + c + " in string " + in);
        res *= 10;
        res += c - '0';
    }
    
    if (sign)
    {
        res *= -1;
    }
    
    return res;    
}

fraction stofrac(std::string &s)
{
    // Locate /
    int i = 0;
    string numstr;
    string denomstr;
    string *reading = &numstr;
    while (i < (int)s.size())
    {
        if (s[i] == '/')
        {
            reading = &denomstr;
        }
        else
        {
            reading->push_back(s[i]);
        }
        i++;
    }
    
    if (denomstr.size() > 0)
    {
        fraction f( stoint128(numstr), stoint128(denomstr) );
        return f;
    }
    else
    {
        fraction f( stoint128(numstr) );
        return f;
    }
}


const int vector_lengths[]={0,0,1,1,4,10,31,91,274,0,0};

class abstract_graph
{
public:
    abstract_graph()
    {
        rotate_tested = false;
        flip_tested = false;
        id = -1;
        degree = 0;
    }
    
    
    int degree;
    int id;
    
    vector<fraction> extensions;
    
    bool rotate_tested;  // For graphs in the list, we remember if they were tested on rotation and flip
    bool flip_tested;
};


void print(const abstract_graph &g)
{
    /*
    cout << g.degree << " " << g.interior_edges_cnt << " ";
    for (int i = 0; i < (int)g.extensions.size(); i++)
        cout << str_patterns[g.degree][i] << ": " << g.extensions[i] << "  ";
    cout << endl;
     */
    
    assert(vector_lengths[g.degree] ==  (int)g.extensions.size());
    
    cout << g.degree << " ";
    for (int i = 0; i < (int)g.extensions.size(); i++)
        cout << g.extensions[i] << "  ";
    cout << endl;    
}


vector<abstract_graph> generated_graphs_by_degree[max_str_patterns_len+1];


// This is a vector of permuations.
// For every vector of number of extensions, it contains all possible rotations and reverses
//    It might be a bit too many, but whatever - the testing these should be quite cheap.
//
vector<int> rotations[max_str_patterns_len+1];

// This makes a reverse
vector<int> reversing[max_str_patterns_len+1];


fstream combine_checked_txt;


template<typename T>
void print_vector(vector<T> &vec)
{
    for (T d : vec) cout << d << " ";
    cout << endl;
}


template<typename T>
string print_vector_str(vector<T> &vec)
{
    stringstream ss;
    for (T d : vec) ss << d << " ";
    return ss.str();
}








string pattern_permutations[]={
    "ABC", "BCA", "CAB", "ACB", "BAC",  "CBA"
};

int permutations(string pattern)
{
    int counts[] = {0,0,0};
    
    for (char c : pattern)
    {
        counts[c-'A']++;
    }
    if (counts[0] > 0 && counts[1] > 0) return 6;
    if (counts[0] > 0 && counts[2] > 0) return 6;
    if (counts[1] > 0 && counts[2] > 0) return 6;
    return 3;
}


string permute_pattern(string pattern, int permutation)
{
    stringstream new_pattern;
    
    for (char c: pattern)
    {
        new_pattern <<  pattern_permutations[permutation][c-'A'];
    }
    
    
    return new_pattern.str();
}

int get_pattern_index(const string &pattern)
{
    int sz = pattern.length();
    
    for (int j = 0; j < (int)str_patterns[sz].size(); j++)
    {
        if (str_patterns[sz][j] == pattern) return j;
    }
    return -1;
}


int get_pattern_index_with_permutation(const string &pattern)
{
    int sz = pattern.length();
    
    
    for (int i = 0; i < 6; i++)
    {
        string candidate = permute_pattern(pattern, i);
        
        for (int j = 0; j < (int)str_patterns[sz].size(); j++)
        {
            if (str_patterns[sz][j] == candidate) return j;
        }
        
    }
    // Unknown pattern
    //cerr << "Unknown pattern" << pattern;
    //assert(0);
    return -1;
}






void generate_rotations_and_reversions()
{    
    // Now we actually have to work....
    // n ... length of pattern
    for (int n = 2; n < max_str_patterns_len; n++)
    {
            // rotate all patterns and build a permutation by 1
            for (int i = 0; i < (int)str_patterns[n].size(); i++)
            {
                string pattern = str_patterns[n][i];
                //cout << "   " << pattern << " ";
                std::rotate(pattern.begin(), pattern.begin()+1, pattern.end());
                int id = get_pattern_index_with_permutation(pattern);
                //cout << pattern << " " << id << endl;
                rotations[n].push_back(id);
            }

        
        // Generate reverse
        for (int i = 0; i < (int)str_patterns[n].size(); i++)
        {
            string pattern = str_patterns[n][i];
            //cout << "   " << pattern << " ";
            reverse(pattern.begin(),pattern.end());
            int id = get_pattern_index_with_permutation(pattern);
            //cout << pattern << " " << id << endl;
            reversing[n].push_back(id);
        }
    }
}






bool g_and_h_are_identical(abstract_graph &g, abstract_graph &h)
{
    if (h.degree != g.degree) return false;
    
    for (int i = 0; i < (int)g.extensions.size(); i++)
    {
        if (h.extensions[i] != g.extensions[i])
        {
            return false;
        }
    }
    
    return true;
}







void permute_g_in_h(abstract_graph &g, abstract_graph &h, vector<int> &permutation)
{
    h.degree = g.degree;
    
    h.extensions.resize(g.extensions.size(), long_integer(0));
    for(int i = 0; i < (int)g.extensions.size(); i++)
    {
        h.extensions[permutation[i]] = g.extensions[i];
    }
}






// gluing together structure
//                                    g.degree                  h.degree                  shared                pattern
vector<pair<int,int> > glue_data[max_str_patterns_len][max_str_patterns_len][max_str_patterns_len][MAX_LEN];
//    pattern_id, coefficient




// gluing is done as
//
//                  1  0 
//            h     |  |
//      +--+--+--+--+--+
//      |  |  |  |   
//      2  3  4  5
//      6  5  4  3  (shared)
//      |  |  |  | 
//      +--+--+--+--+--+--+
//           g      |  |  |
//                  0  1  2
//
/*
 Když lepím grafy s nožičkami
 a_1 a_2 a_3 .. a_{s1}
 a
 b_1 b_2 b_3 .. b_{s2}
 přes řez velikosti c,
 
 tak výsledek bude mít nožičky
 
 a_1 a_1 ... a_{s1-c} b_1 b_2 ... b_{s2-c}
 
 a lepím a_{s1-c+i} s b_{s2+1-i} pro i = 1, ..., c.
 
 Teda doufám že nekecám, musel jsem to teď vyluštit ze svého programu :-)
 */
void calculate_glue_data()
{
    for (int gdegree = 2; gdegree < max_str_patterns_len; gdegree++)
    {
        for (int hdegree = 2; hdegree < max_str_patterns_len; hdegree++)
        {
            for (int shared = 0; shared < gdegree; shared++)
            {
                if (shared > gdegree) continue;
                if (shared > hdegree) continue;
                int result_degree = gdegree + hdegree - 2*shared;
                //if (result_degree >= (int)str_patterns.size()) continue;
                if (result_degree >= max_str_patterns_len) continue;
                if (result_degree <= 1) continue; // Do not generate things of size 1 or less                
                
                // now we have a buildup of a graph. So lets try to match patterns together.
                for (int pattern_g = 0; pattern_g < (int)str_patterns[gdegree].size(); pattern_g++)
                {
                    int permutations_g_cnt = permutations(str_patterns[gdegree][pattern_g]);
                    for (int pattern_g_permutation = 0; pattern_g_permutation< permutations_g_cnt; pattern_g_permutation++)
                    {
                        string pattern_g_str = permute_pattern(str_patterns[gdegree][pattern_g],pattern_g_permutation);
                        
                        for (int pattern_h = 0; pattern_h < (int)str_patterns[hdegree].size(); pattern_h++)
                        {
                            int permutations_h_cnt = permutations(str_patterns[hdegree][pattern_h]);
                            for (int pattern_h_permutation = 0; pattern_h_permutation< permutations_h_cnt; pattern_h_permutation++)
                            {
                                string pattern_h_str = permute_pattern(str_patterns[hdegree][pattern_h],pattern_h_permutation);
                                //cerr << permuted_h_str << endl;
                                
                                // test if patterns on shared match
                                bool shared_match = true;
                                for (int i = 0; i < shared; i++)
                                {
                                    int id_g = gdegree - shared + i;
                                    int id_h = hdegree - 1 - i;
                                    if (pattern_g_str[id_g] != pattern_h_str[id_h])
                                    {
                                        shared_match = false;
                                        break;
                                    }
                                }
                                if (shared_match)
                                {
                                    stringstream pattern_gh;
                                    for (int i = 0; i < gdegree-shared; i++)
                                        pattern_gh << pattern_g_str[i];
                                    
                                    for (int i = 0; i < hdegree-shared; i++)
                                        pattern_gh << pattern_h_str[i];
                                    
                                    
                                    int new_pattern_id = get_pattern_index(pattern_gh.str());
                                    if (new_pattern_id != -1)
                                    {
                                        //cerr << "    " << pattern_gh.str() << " " << new_pattern_id << "  " << pattern_g << " " << pattern_h << endl;
                                        
                                        if (MAX_LEN <= new_pattern_id)
                                        {
                                            cerr << gdegree << endl;
                                            cerr << hdegree << endl;
                                            cerr << shared << endl;
                                            cerr << result_degree << endl;
                                            cerr << new_pattern_id << endl;
                                            cerr << "needed " << (int)str_patterns[result_degree].size() << endl;
                                        }
                                        assert(MAX_LEN > new_pattern_id);
                                        //int extensions = g.extensions[pattern_g]*h.extensions[pattern_h];
                                        //gh.extensions[new_pattern_id] += extensions;
                                        glue_data[gdegree][hdegree][shared][new_pattern_id].push_back(make_pair(pattern_g, pattern_h));
                                    }
                                    
                                }
                            }
                        }
                    }
                }
            }
        }
    }
}




void glue_together_v4(abstract_graph &g, abstract_graph &h, int shared, abstract_graph &gh)
{
    //assert(g.degree <= h.degree);
    //if (g.degree > h.degree)
    //{
    //    glue_together_v4(h,g,shared,gh);
    //    return;
    //}
    
    int result_degree = g.degree + h.degree - 2*shared;
        
    // Now we have decided the connections. Time to compute extensions for patterns..
    //abstract_graph gh;
    gh.degree = result_degree;
    gh.extensions.clear();
    gh.extensions.resize(str_patterns[result_degree].size(), long_integer(0));
        
        
    for (int i = 0; i < (int)str_patterns[result_degree].size(); i++)
    {
        for( pair<int,int> &patt_g_h : glue_data[g.degree][h.degree][shared][i])
        {
            gh.extensions[i] +=  g.extensions[patt_g_h.first] * h.extensions[patt_g_h.second];
        }
    }
}




void add_next_letter_to_pattern(string pattern, int length, int countA, int countB, int countC )
{
    if ((int)pattern.length() ==  length)
    {
        if (countA%2 != length%2) return;
        if (countB%2 != length%2) return;
        if (countC%2 != length%2) return;
        
        if (get_pattern_index_with_permutation(pattern) == -1)
        {
            str_patterns[length].push_back(pattern);
        }
        
        return;
    }
    
    add_next_letter_to_pattern(pattern+"A", length, countA+1, countB, countC);
    add_next_letter_to_pattern(pattern+"B", length, countA, countB+1, countC);
    add_next_letter_to_pattern(pattern+"C", length, countA, countB, countC+1);
}


void generate_str_patterns()
{
    int original_size = str_patterns.size();
    str_patterns.resize(max_str_patterns_len);
    for (int i = original_size; i < max_str_patterns_len; i++)
    {
        add_next_letter_to_pattern("", i, 0,0,0);
        cerr << "Size " << i << " has " << str_patterns[i].size() << " patterns " << endl;
    }
}


template<typename T>
void normalize_vector(vector<T> &vec)
{
    if (vec.size() == 0) return;
    
    long_integer g = 0; // this will be gcd
    
    for (T &d : vec)
    {
        if (!d.is_integer()) return;
        if (d.numerator == 0) continue;
        
        if (g == 0) 
        {
            g = d.numerator;
        }
        else
        {
            g = gcd(g, d.numerator);
        }
    }
    
    if (g == 1) return;

    for (T &d : vec)
    {
        if (d.numerator == 0) continue;
        
        d.numerator /= g;
    }
}


template<typename T>
bool is_zero_vector(vector<T> &vec)
{
    if (vec.size() == 0) return true;

    for (T i : vec)
    {
        if (i != long_integer(0)) return false;
    }
    return true;
}



/*
 flip(7.1519) -> 7.1523
 combine 3.1 and 7.4278 over 2-cut -> 6.7 + 6.9 + 5 * 6.10 + 5 * 6.20 + 6.21 + 6.25 + 6.26 + 3 * 6.31 + 8 * 6.32 + 6.33 + 2 * 6.42
 rotate(7.16519) -> 7.16520
 7.2062: 2 * AAAAABC + AAAABAC + AAAABCA + 2 * AAABAAC + 2 * AAABBBC + 4 * AAABCAA + 2 * AAABCBB + 4 * AAABCCC + 4 * AABAAAC + 4 * AABABBC + 4 * AABACAA
 + 4 * AABACCC + 2 * AABBABC + 2 * AABBACB + AABBBAC + AABBBCA + AABBCAB + 3 * AABBCBA + 6 * AABCAAA + 2 * AABCABB + 2 * AABCACC + 2 * AABCBAB + 4 * AA
 BCBBA + 2 * AABCCAC + 2 * AABCCCA + 2 * ABAAAAC + 3 * ABAABBC + 3 * ABAABCB + ABAACAA + ABAACBB + ABAACCC + 4 * ABABACB + 2 * ABABBCA + 2 * ABABCAB + 4
 
 

 
 
 2.1: AA
 rotate(2.1) -> 2.1
 flip(2.1) -> 2.1
 */

template<typename Out>
void split(const std::string &s, char delim, Out result) {
    std::stringstream ss(s);
    std::string item;
    while (std::getline(ss, item, delim)) {
        *(result++) = item;
    }
}

std::vector<std::string> split(const std::string &s, char delim) {
    std::vector<std::string> elems;
    split(s, delim, std::back_inserter(elems));
    return elems;
}

// Conversts string  7.2062:  or  7.2062 into degree = 7 and id = 2062-1
void str_to_d_and_id(string s, int &degree, int &id, int linenum = -1)
{
    if (s.size() < 3 || s[1] != '.')
    {
        cerr << "Invalid string to convert:'" << s << "'" << " on line " << linenum << endl;
        assert(0);
    }
    
    if (s[s.length()] == ':') s.pop_back();
    
    string degree_str = s.substr(0, 1);
    string id_str = s.substr(2, s.size()-2);

    assert(id_str.size() > 0);
        
    degree = stoi(degree_str); 
    id = stoi(id_str) -1;  //  !!!!!!!!!
    
    assert(degree >= 2);
    assert(degree <= max_str_patterns_len);
    assert(id >= 0);
}

// 7.2062: 2 * AAAAABC + AAAABAC + AAAABCA + 2 * AAABAAC + 2 * AAABBBC + 4 * AAABCAA + 2 * AAABCBB + 4 * AAABCCC + 4 * AABAAAC + 4 * AABABBC + 4 * AABACAA + 4 * AABACCC + 2 * AABBABC + 2 * AABBACB + AABBBAC + AABBBCA + AABBCAB + 3 * AABBCBA + 6 * AABCAAA + 2 * AABCABB + 2 * AABCACC + 2 * AABCBAB + 4 * AA
void operation_add(string &line, int linenum)
{
    vector<string> tokens=  split(line,' ');
    
    
    abstract_graph ag;
    str_to_d_and_id(tokens[0], ag.degree, ag.id, linenum);

    ag.extensions.resize(vector_lengths[ag.degree],  long_integer(0));
        
    fraction coefficient = long_integer(1);
    for (int token_ID = 1; token_ID < (int)tokens.size(); token_ID++)
    {        
        if (tokens[token_ID].size() == 0) continue;
        
        // Ignore *
        if (tokens[token_ID][0] == '*')
        {
            continue;
        }
        
        // +   reset coefficient to 1
        if (tokens[token_ID][0] == '+')
        {
            coefficient = long_integer(1);
            continue;
        }

        // We got a coordinate
        if (tokens[token_ID][0] == 'A')
        {
            int coordinate = get_pattern_index_with_permutation(tokens[token_ID]);
            ag.extensions[coordinate] = coefficient;
            continue;
        }
        
        // And finally we got a coefficient 
        coefficient = stofrac(tokens[token_ID]);
        assert(coefficient != long_integer(0));
    }
    
    // Include the anstract graph to the list
    int sz = generated_graphs_by_degree[ag.degree].size();
    if (sz == ag.id)
    {
        generated_graphs_by_degree[ag.degree].push_back(ag);
        return;
    }
    cerr << "Unexpected graph in line " << linenum << ":\n" << line << "\n of degree " << ag.degree << " and ID " << ag.id+1 << " - expected ID " << sz+1 << endl;
    assert(0);
}



// rotate(7.16519) -> 7.16520

void operation_rotate(string &line, int linenum)
{
    vector<string> tokens=  split(line,' ');

    int degree_from;
    int id_from;
    str_to_d_and_id(tokens[0].substr(7,  tokens[0].size()-8), degree_from, id_from, linenum);

    assert(tokens[1] == "->");
    
    int degree_to;
    int id_to;
    str_to_d_and_id(tokens[2], degree_to, id_to, linenum);
    
    
    assert(degree_from == degree_to);
    
    // Check if the rotation is indeed valid
    abstract_graph h;
    
    int deg = degree_from;
    
    permute_g_in_h(generated_graphs_by_degree[degree_from][id_from], h, rotations[deg]);
    if (g_and_h_are_identical(generated_graphs_by_degree[degree_from][id_to], h))
    {
        generated_graphs_by_degree[degree_from][id_from].rotate_tested = true;
        return ;
    }
    
    cerr << "ERROR Rotation failed for line " << linenum << ":\n" << line << endl;
    cerr << "Claimed vector:" << endl;
    print_vector(generated_graphs_by_degree[degree_from][id_to].extensions);
    cerr << "Obtained vector:" << endl;
    print_vector(h.extensions);

    assert(0);
}


 // flip(2.1) -> 2.1
void operation_flip(string &line, int linenum)
{
    vector<string> tokens=  split(line,' ');
    
    int degree_from;
    int id_from;
    str_to_d_and_id(tokens[0].substr(5,  tokens[0].size()-6), degree_from, id_from, linenum);
    
    assert(tokens[1] == "->");
    
    int degree_to;
    int id_to;
    str_to_d_and_id(tokens[2], degree_to, id_to, linenum);
    
    
    assert(degree_from == degree_to);
    
    // Check if the rotation is indeed valid
    abstract_graph h;
    
    assert(id_from < (int)generated_graphs_by_degree[degree_from].size());
    assert(id_to < (int)generated_graphs_by_degree[degree_to].size());
    
    permute_g_in_h(generated_graphs_by_degree[degree_from][id_from], h, reversing[degree_from]);
    if (g_and_h_are_identical(generated_graphs_by_degree[degree_to][id_to], h))
    {
        generated_graphs_by_degree[degree_from][id_from].flip_tested = true;
        return;
    }
    
    cerr << "ERROR Flip failed for line "<< linenum << ":\n" << line << endl;    
    
    assert(0);    
}

long long combine_counter_deg_deg_cut[10][10][10];

//  combine 3.1 and 7.4278 over 2-cut -> 6.7 + 6.9 + 5 * 6.10 + 5 * 6.20 + 6.21 + 6.25 + 6.26 + 3 * 6.31 + 8 * 6.32 + 6.33 + 2 * 6.42
void operation_combine(string &line, int linenum)
{
    vector<string> tokens=  split(line,' ');
    
    assert(tokens[0] == "combine");

    int degree_g;
    int id_g;
    str_to_d_and_id(tokens[1], degree_g, id_g, linenum);

    assert(tokens[2] == "and");

    int degree_h;
    int id_h;
    str_to_d_and_id(tokens[3], degree_h, id_h, linenum);

    assert(tokens[4] == "over");
    
    assert(tokens[5][1] == '-');
    int cut_size=stoi( tokens[5].substr(0, 1) ); 
    
    
    int next_token = 6;
    int rotate_result_by = 0;
    
    if (tokens[6] == "and" && tokens[7] == "rotate" &&  tokens[8] == "by")
    {
        rotate_result_by = stoi(tokens[9]);
        next_token = 10;
    }

    assert(tokens[next_token] == "->");
    next_token++;    
    
    
    combine_counter_deg_deg_cut[degree_g][degree_h][cut_size]++;

    
    //return;
    
    abstract_graph gh;   // result of the combination when calculated
    
    glue_together_v4(generated_graphs_by_degree[degree_g][id_g], generated_graphs_by_degree[degree_h][id_h], cut_size,  gh);
    
    abstract_graph claim_gh; // claimed result of the combination
    claim_gh.degree = degree_g + degree_h - 2 * cut_size;
    assert(claim_gh.degree = gh.degree);
    claim_gh.extensions.clear();
    claim_gh.extensions.resize(str_patterns[claim_gh.degree].size(), long_integer(0));
    
    
    
    fraction coefficient = long_integer(1);
    for (int token_ID = next_token; token_ID < (int)tokens.size(); token_ID++)
    {        
        if (tokens[token_ID].size() == 0) continue;
        
        // Ignore *
        if (tokens[token_ID][0] == '*')
        {
            continue;
        }
        
        // +   reset coefficient to 1
        if (tokens[token_ID][0] == '+')
        {
            coefficient = long_integer(1);
            continue;
        }

        // Here we decide if the next token is a graph (contains .) or if it is a coefficient;
        if (tokens[token_ID].size() >= 3 &&  tokens[token_ID][1] == '.')
        {
            int degree_t;
            int id_t;
            str_to_d_and_id(tokens[token_ID], degree_t, id_t, linenum);
            assert(degree_t == claim_gh.degree);
            abstract_graph &t = generated_graphs_by_degree[degree_t][id_t];
            
            for (int i = 0; i < (int)claim_gh.extensions.size(); i++)
            {
                claim_gh.extensions[i] += coefficient * t.extensions[i];
            }
            continue;
        }

        
        // And finally we got a coefficient 
        coefficient = stofrac(tokens[token_ID]);
        assert (coefficient != long_integer(0));
    }
    
    if (is_zero_vector(gh.extensions))
    {
        //combine_checked_txt << tokens[1] << " " << tokens[3] << " " << cut_size << endl;
        //return;
    }
    
    // Rotate the result a couple times if needed
    while (rotate_result_by > 0)
    {
        abstract_graph gh_r;
        permute_g_in_h(gh, gh_r, rotations[gh.degree]);
        gh = gh_r;
        rotate_result_by--;
    }
    
    normalize_vector(gh.extensions);
    
    if (g_and_h_are_identical(gh, claim_gh))
    {
        combine_checked_txt << tokens[1] << " " << tokens[3] << " " << cut_size << endl;
        
        return;
    }

    
    
    cerr << "ERROR Combine failed for line " << linenum << ":\n" << line << endl;
    cerr << "Claimed vector:" << endl;
    print_vector(claim_gh.extensions);
    cerr << "Obtained vector:" << endl;
    print_vector(gh.extensions);
    
    return;
    
    assert(0);
}


long long print_and_count_expected_gluings()
{
    
    
    vector<int> sharing_options[10][10];

    // Result at most 6
    sharing_options[2][2].push_back(0);
    sharing_options[2][3].push_back(0);
    sharing_options[2][4].push_back(0);
    sharing_options[2][7].push_back(1);
    sharing_options[3][2].push_back(1);
    sharing_options[3][3].push_back(0);
    sharing_options[3][3].push_back(1);
    sharing_options[3][3].push_back(2);
    sharing_options[3][4].push_back(1);
    sharing_options[3][4].push_back(2);
    sharing_options[3][5].push_back(1);
    sharing_options[3][5].push_back(2);
    sharing_options[3][6].push_back(2);
    sharing_options[3][7].push_back(2);
    
    // Result 7
    if (max_str_patterns_len >= 8)
    {
        sharing_options[2][5].push_back(0);
        sharing_options[3][4].push_back(0);
        sharing_options[3][6].push_back(1);
        sharing_options[4][5].push_back(1);
        sharing_options[4][7].push_back(2);
        sharing_options[5][6].push_back(2);
        sharing_options[6][7].push_back(3);
        sharing_options[8][7].push_back(4);
    }
    
    // Result 8
    if (max_str_patterns_len >= 9)
    {
        sharing_options[6][6].push_back(2);
    }
    
    /*
     rezy velikosti 0:
     2+2,2+3,2+4,2+5,3+3,3+4 ... zanedbatelne mnoho
     
     rezy velikosti 1:
     3+3->4, 3+4->5, 3+5->6, 3+6->7, 4+5->7 ... zanedbatelne mnoho
     
     rezy velikosti 2:
     3+5->4, 3+6->5 ... zanedbatelne mnoho
     3+7->6 ... ~20000 testu v 6-kuzelu
     4+7->7 ... ~20000 testu v 7-kuzelu
     5+6->7 ... ~1000 testu v 7-kuzelu
     6+6->8 ... ~10000 testu v 8-kuzelu
     
     rezy velikosti 3:
     6+7->7 ... ~2 miliony testu v 7-kuzelu
     
     rezy velikosti 4:
     7+8->7 ... ~60 milionu testu v 7-kuzelu
     */
    
    // Dumping all tests that should be done for combinations
    fstream combine_expected_txt;
    combine_expected_txt.open("combine_expected.txt", std::fstream::out);
    
    long long combine_checked_counter_expected = 0;
    long long combine_counter_deg_deg_cut_expected[10][10][10];
    for (int da = 0; da < 10; da++)
        for (int db = 0; db < 10; db++)
            for (int cut = 0; cut < 10; cut++)
                combine_counter_deg_deg_cut_expected[da][db][cut] = 0;
    
    
    //some kind of a cycle that enumerates all possibilities how to glue things together
    for (int degree_a = 2; degree_a <= 8; degree_a++)
        for (int degree_b = 2; degree_b <= 8; degree_b++)
            for (int cutid = 0; cutid < (int)sharing_options[degree_a][degree_b].size(); cutid++)
            {
                int cut_size = sharing_options[degree_a][degree_b][cutid];
                
                for (int id_deg_a = 0; id_deg_a < (int) generated_graphs_by_degree[degree_a].size(); id_deg_a++)
                    for (int id_deg_b = 0; id_deg_b < (int) generated_graphs_by_degree[degree_b].size(); id_deg_b++)
                    {
                        combine_checked_counter_expected++;
                        combine_expected_txt << degree_a << "." << id_deg_a+1  << " " <<  degree_b << "." << id_deg_b+1 << " " << cut_size << endl;
                        combine_counter_deg_deg_cut_expected[degree_a][degree_b][cut_size]++; // I know - this is not a fast way to calculate this...
                    }

            }
    combine_expected_txt.close();

    for (int da = 0; da < 10; da++)
        for (int db = 0; db < 10; db++)
            for (int cut = 0; cut < 10; cut++)
                if (combine_counter_deg_deg_cut_expected[da][db][cut] != combine_counter_deg_deg_cut [da][db][cut])
                {
                    cerr << "degree_a = "<< da << " degree_b = " << db << " cut = " << cut << "  expected=" << combine_counter_deg_deg_cut_expected[da][db][cut] << "  processed=" << combine_counter_deg_deg_cut [da][db][cut] << endl;
                }

    return combine_checked_counter_expected;
}


int main(int argc, char *argv[])
{
    generated_graphs_by_degree[2].reserve(1);
    generated_graphs_by_degree[3].reserve(1);
    generated_graphs_by_degree[4].reserve(4);
    generated_graphs_by_degree[5].reserve(11);
    generated_graphs_by_degree[6].reserve(120);     // 102
    generated_graphs_by_degree[7].reserve(25000);   // 22605
    generated_graphs_by_degree[8].reserve(5000);  // 4328

    generate_rotations_and_reversions();
    

    for (int da = 0; da < 10; da++)
        for (int db = 0; db < 10; db++)
            for (int cut = 0; cut < 10; cut++)
                combine_counter_deg_deg_cut[da][db][cut] = 0;
    
    
    
    generate_str_patterns();
    cerr << "Generated patterns. Vector sizes are:" << endl;
    for (int i = 0; i < (int)str_patterns.size(); i++)
    {
        cerr << "d="<< i << " patterns=" << str_patterns[i].size() << endl;
        assert(vector_lengths[i] == (int)str_patterns[i].size());
    }
    
    cerr << "Calculating gluing data" << endl;
    calculate_glue_data();
    
    
    combine_checked_txt.open("combine_checked.txt", std::fstream::out); 
    long long combine_checked_counter = 0;
    
    
    string line;

    cerr << "Processing file proof-corr.txt" << endl;

    
    long long lines_total = 0;
    fstream prooftxt_tmp;
    prooftxt_tmp.open("proof-corr.txt", std::fstream::in);
    while (std::getline(prooftxt_tmp, line))
    {
        lines_total++;
    }
    prooftxt_tmp.close();
    
    cerr << "Total number of lines to process is " << lines_total << endl;
    
    fstream prooftxt;
    prooftxt.open("proof.txt", std::fstream::in);

    long long linenum = 0;
    while (std::getline(prooftxt, line)) 
    {        
        linenum++;

        if (linenum%3000000 == 0)
        {
            cerr <<  "Processing line " << linenum << "/" << lines_total << " " <<  (linenum*100) /  lines_total  << "%" << endl;
            cerr << line << endl;
        }
        
        
        if (line[0] == 'r')
        {
            operation_rotate(line, linenum);
            continue;
        }
        
        if (line[0] == 'f')
        {
            operation_flip(line, linenum);
            continue;
        }

        if (line[0] == 'c')
        {
            operation_combine(line, linenum);
            combine_checked_counter++;
            continue;
        }

        operation_add(line, linenum);
    }
    
    cerr << "Processing of input done" << endl;
    
    combine_checked_txt.close();
    

    // Verification that all tests were done
    for (int d = 0; d < max_str_patterns_len; d++)
    {
        if (d == 8)
        {
            continue; // Rotations and flips are not done on 8 vertices
        }
        
        for (abstract_graph &g : generated_graphs_by_degree[d])
        {
            if (g.rotate_tested == false)
            {
                cerr << "ERROR: Rotation was not tested for graph " << d << "." << g.id+1 << endl;
                assert(0);
            }
            if (g.flip_tested == false)
            {
                cerr << "ERROR: Flip was not tested for graph " << d << "." << g.id+1 << endl;
                assert(0);
            }
        }
    }

    
    cerr << "Generating expected combine(s) file (takes long time and space)" << endl;
    long long combine_checked_counter_expected =  print_and_count_expected_gluings();

    if (combine_checked_counter != combine_checked_counter_expected)
    {
        cerr << "ERROR: Combine checked was expected to happen " << combine_checked_counter_expected << " but happened " << combine_checked_counter << " times" << endl;
        cerr << "See combine_checked.txt and combine_expected.txt for possible explanatins" << endl;
        assert(0);
    }

    
    
    cout << "Tested:\n-all flips tested and present\n-all rotations tested and presend\n-all combinations work as stated\n";
    cout << "NOT tested if all combinations were enumerated." << endl;
    cout << "This needs to be done by comparing file" << endl;
    cout << "  combine_expected.txt (lists all combinations that should happen)" << endl;
    cout << "  combine_checked.txt (list presented in the proof file)" << endl;
    cout << "Perhaps easierst thing is to check if the following two commands give same numbers" << endl;
    cout << "  sort -u combine_checked.txt | wc -l" << endl;
    cout << "  sort -u combine_checked.txt  combine_expected.txt | wc -l" << endl;
    cout << "If the outputs are identical, it finishes the proof verification. Good luck." << endl;
    cout << " Also run the folllowing three commands and they shuold all give the same number(s) " << endl;
    cout << " grep 'rotate by' proof.txt  | wc -l" << endl;
    cout << " grep 'combine 6.* and 6.* over 2-cut and rotate by 2' proof.txt  | wc -l" << endl;
    cout << " grep 'combine 6.* and 6.* over 2-cut' proof.txt  | wc -l" << endl;
    return 0;
}


==> anc/rays_test.sage <==
# 
# Coloring count cones of planar graphs
#     Zdenek Dvorak and Bernard Lidicky
#
# The following program is helping with the proof of Lemma 2.3
# It gives all the rays. It does not give the entire proof but does the 
# difficult calculation of cones in a polyhedra.
#
# The following is an expression of colorings as the Kempe configurations
#  AAABC = x_1 + x_2
#  AAABC = x_3 + x_4
#  .....
abc=[]
abc.append(['AAABC',1,2])
abc.append(['AAABC',3,4])
abc.append(['AABAC',1,5])
abc.append(['AABAC',6,7])
abc.append(['AABCA',3,8])
abc.append(['AABCA',6,9])
abc.append(['ABAAC',10,5])
abc.append(['ABAAC',11,12])
abc.append(['ABACA',13,8])
abc.append(['ABACA',11,14])
abc.append(['ABBBC',10,2])
abc.append(['ABBBC',15,16])
abc.append(['ABBCB',13,4])
abc.append(['ABBCB',15,17])
abc.append(['ABCAA',18,9])
abc.append(['ABCAA',19,14])
abc.append(['ABCBB',18,7])
abc.append(['ABCBB',20,17])
abc.append(['ABCCC',19,12])
abc.append(['ABCCC',20,16])


# Next we caluclate xvariables as the count AAABC,...
# and yvariables, which are the kempe variables

ABCtoINT = dict()
yvariables = 0
for a in abc:
    if a[0] not in ABCtoINT:
        nextID = len(ABCtoINT)
        ABCtoINT[a[0]] = nextID
    for j in [1,2]:
        if yvariables < a[j]:
            yvariables = a[j]
#print ABCtoINT, yvariables 

xvariables=len(ABCtoINT)

variables= xvariables+yvariables


# Next we write the constraints of the type  AAABC = x_1 + x_2
# as long vectors
constraints=[]
for a in abc:
    coefficients = [0]*variables
    coefficients[ABCtoINT[a[0]]] = 1
    coefficients[a[1]+xvariables-1] = -1
    coefficients[a[2]+xvariables-1] = -1
    constraints.append([0, coefficients])

# If we want, we could cut the cone and the result will be vertices rather than rays
'''
    coefficients = [1]*xvariables + [0]*yvariables
    constraints.append([100, coefficients])  
    '''

# Variables that are greater or equal zero. We just force the kempe variables to be >= 0
gezero= [0]*xvariables + [1]*yvariables



eqs = []
ieqs = []
for con in constraints:
    x = [-con[0]] + con[1]
    ieqs.append(x)
    ieqs.append([ -z for z in x])

variables= xvariables+ yvariables    
for gez in range(len(gezero)):
    if gezero[gez] == 1:
        v = [0]*(variables+1)
        v[gez+1] = 1
        ieqs.append(v)


P = Polyhedron(ieqs = ieqs)


# For debug 
# print  Pie.Vrepresentation()



# We think this should be all rays!
# TODO: Maybe we should write to each ray which graph it corresponds to? :-(
all_rays=[[1, 0, 0, 0, 0, 1, 1, 0, 0, 0],
          [0, 0, 0, 0, 1, 0, 1, 1, 1, 0],
          [0, 0, 1, 0, 1, 0, 0, 1, 0, 0],
          [0, 0, 0, 1, 1, 1, 1, 0, 0, 0],
          [0, 1, 1, 1, 1, 0, 0, 0, 0, 0],
          [1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
          [0, 1, 0, 1, 0, 0, 0, 0, 1, 1],
          [1, 1, 0, 0, 0, 0, 1, 0, 1, 0],
          [0, 1, 0, 1, 1, 0, 1, 0, 1, 0],
          [0, 0, 0, 0, 0, 0, 0, 1, 1, 1],
          [0, 0, 0, 1, 0, 1, 0, 0, 0, 1],
          [1, 0, 1, 0, 0, 1, 0, 1, 0, 1]]


c = Cone(all_rays)

# Go through all rays of P and test if they contain any extra ray
p_rays=[]
for z in P.ray_generator():
    r = z[0:xvariables]
    p_rays.append(r)
    if not c.contains(r):
        print "Ray",r,"not found!!!"

# Also test if all_rays are indeed in P
Pc = Cone(p_rays)
for r in all_rays:
    if not Pc.contains(r):
        print "Ray",r,"not found!!!"

print "If the above has no error message, all rays are"
for r in all_rays:
    print r

